On Radiation-Based Thermal Servoing: New Models, Controls and Experiments

In this paper, we introduce a new sensor-based control method that regulates (by means of robot motions) the heat transfer between a radiative source and an object of interest. This valuable sensorimotor capability is needed in many industrial, dermatology and field robot applications, and it is an essential component for creating machines with advanced thermo-motor intelligence. To this end, we derive a geometric-thermal-motor model which describes the relationship between the robot's active configuration and the produced dynamic thermal response. We then use the model to guide the design of two new thermal servoing controllers (one model-based and one adaptive), and analyze their stability with Lyapunov theory. To validate our method, we report a detailed experimental study with a robotic manipulator conducting autonomous thermal servoing tasks. To the best of the authors' knowledge, this is the first time that temperature regulation has been formulated as a motion control problem for robots.

==> compile_eps.sh <==
#!/bin/bash
#
# the basic LaTeX compile toolchain
clear
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg *.out
printf "Compiling LaTeX file\n"
latex main.tex && bibtex main.aux && latex main.tex && bibtex main.aux && latex main.tex && latex main.tex
#latex main.tex && latex main.tex
printf "\nBuilding .pdf file\n"
dvips -Ppdf -G0 -tletter main.dvi -o main.ps &&
ps2pdf -dCompatibilityLevel=1.4 -dMAxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sPAPERSIZE=letter main.ps main.pdf 
printf "\nClean build files\n"
rm -f *.ps *.log *.aux *.dvi *.bbl *.blg *.out
printf "\nDone compiling\n\n"

exit 0

